BP-MAC: Fast Authentication for Short Messages

Resource-constrained devices increasingly rely on wireless communication for the reliable and low-latency transmission of short messages. However, especially the implementation of adequate integrity protection of time-critical messages places a significant burden on these devices. We address this issue by proposing BP-MAC, a fast and memory-efficient approach for computing message authentication codes based on the well-established Carter-Wegman construction. Our key idea is to offload resource-intensive computations to idle phases and thus save valuable time in latency-critical phases, i.e., when new data awaits processing. Therefore, BP-MAC leverages a universal hash function designed for the bitwise preprocessing of integrity protection to later only require a few XOR operations during the latency-critical phase. Our evaluation on embedded hardware shows that BP-MAC outperforms the state-of-the-art in terms of latency and memory overhead, notably for small messages, as required to adequately protect resource-constrained devices with stringent security and latency requirements.

==> plots/memory/plot.py <==
import os
import sys
import matplotlib.pyplot as plt
import numpy as np
import json
import random
import numpy as np
import scipy.stats
import re
import pprint
from matplotlib.ticker import (MultipleLocator, AutoMinorLocator)

from pylab import rcParams
import matplotlib.font_manager as fm
import matplotlib.patches as mpatches

from utils import promac_colors, mean_confidence_interval
import henkplot as hpl

confidence_value = 0.99

def plot():

    i_to_taglen = {
        0:4,
        1:8,
        2:12,
        3:16
    }

    messagesizes = range(1,33,1)

    hpl.configure_sigconf()

    fig, ax = plt.subplots(1,1,figsize=(hpl.pt2inch(hpl.COLUMN_WIDTH), hpl.pt2inch(hpl.COLUMN_WIDTH/(4*1.4))))

    #ax1t = ax1.twinx()
    #ax1t.set_ylabel("16 byte tags", fontsize=6)
    #ax1t.set_yticks([])

    #ax2t = ax2.twinx()
    #ax2t.set_ylabel("12 byte tags", fontsize=6)
    #ax2t.set_yticks([])

    #ax3t = ax3.twinx()
    #ax3t.set_ylabel("8 byte tags", fontsize=6)
    #ax3t.set_yticks([])

    #ax4t = ax4.twinx()
    #ax4t.set_ylabel("4 byte tags", fontsize=6)
    #ax4t.set_yticks([])

    #for ax in [ax1,ax2,ax3,ax4]:

    ax.set_xlim( [.8,30.2] )
    #plt.xticks( range(1,31,1) )

    #ax.set_xticklabels(["4 B tags\n10 B msgs.","2 B tags\n10 B msgs.", "1 B tags\n10 B msgs.","4 B tags\n50 B msgs.","2 B tags\n50 B msgs.", "1 B tags\n50 B msgs."])
    ax.tick_params(
        axis='both',
        which='both',
        labelsize=6,
        top=False,
        labelbottom=False)

    ax.set_ylabel("Memory [kb]", fontsize=5)
    ax.grid(which='major', color='gray', axis='y', linestyle='-', linewidth=.2)


    ax.set_ylim( [0, 4.2] )
    ax.set_yticks( range(0, 5, 1) )
    #ax2.set_ylim( [0, 3.5] )
    #ax2.set_yticks( range(0, 4, 1) )
    #ax3.set_ylim( [0, 2.5] )
    #ax3.set_yticks( range(0, 3, 1) )
    #ax4.set_ylim( [0, 2.2] )
    #ax4.set_yticks( range(0, 3, 1) )

    ax.tick_params(
        axis='both',
        which='both',
        labelsize=6,
        top=False,
        labelbottom=True)
    ax.set_xlabel( "Payload Length [b]", fontsize=6 )

    #ax.axvspan(0, 1.5, facecolor='lightgray', alpha=0.3)
    #ax.axvspan(2.5, 3.5, facecolor='lightgray', alpha=0.3)
    #ax.axvspan(4.5, 5.5, facecolor='lightgray', alpha=0.3)

    umac = [
        [1600]*32,
        [1500]*32,
        [1400]*32,
        [1400]*32,
     ]

    ours = [
        [144 + 128*x for x in range(32)],
        [108 + 96*x for x in range(32)],
        [72+ 64*x for x in range(32)],
        [36 + 32*x for x in range(32)],
    ]

    for i in range(4):
        ours[i] = [x/1000 for x in ours[i]]
        umac[i] = [x/1000 for x in umac[i]]


    # Ours
    ax.plot(messagesizes, ours[0], color=promac_colors[2], marker='o', lw=0, ms=2.5, label=f"BP-MAC (ours)")
    #ax2.plot(messagesizes, ours[1], color=promac_colors[2], marker='o', lw=0, ms=2.5, label=f"BP-MAC (ours)")
    #ax3.plot(messagesizes, ours[2], color=promac_colors[2], marker='o', lw=0, ms=2.5, label=f"BP-MAC (ours)")
    #ax4.plot(messagesizes, ours[3], color=promac_colors[2], marker='o', lw=0, ms=2.5, label=f"BP-MAC (ours)")

    # UMAC
    #ax.plot(messagesizes, umac[0], color=promac_colors[3], marker='*', lw=0, ms=2.5, label=f"UMAC")
    #ax2.plot(messagesizes, umac[1], color=promac_colors[3], marker='*', lw=0, ms=2.5, label=f"UMAC")
    #ax3.plot(messagesizes, umac[2], color=promac_colors[3], marker='*', lw=0, ms=2.5, label=f"UMAC")
    #ax4.plot(messagesizes, umac[3], color=promac_colors[3], marker='*', lw=0, ms=2.5, label=f"UMAC")

    ax.legend(ncol=2, loc='upper left', fontsize=7, fancybox=False, borderpad=.2, columnspacing=.5)

    #plt.show()
    plt.savefig(os.path.join(os.getcwd(),f"plot_16_1.pdf"), format="pdf", bbox_inches='tight', pad_inches = 0)


plot()

